Exploratory Gradient Boosting for Reinforcement Learning in Complex Domains

High-dimensional observations and complex real-world dynamics present major challenges in reinforcement learning for both function approximation and exploration. We address both of these challenges with two complementary techniques: First, we develop a gradient-boosting style, non-parametric function approximator for learning on $Q$-function residuals. And second, we propose an exploration strategy inspired by the principles of state abstraction and information acquisition under uncertainty. We demonstrate the empirical effectiveness of these techniques, first, as a preliminary check, on two standard tasks (Blackjack and $n$-Chain), and then on two much larger and more realistic tasks with high-dimensional observation spaces. Specifically, we introduce two benchmarks built within the game Minecraft where the observations are pixel arrays of the agent's visual field. A combination of our two algorithmic techniques performs competitively on the standard reinforcement-learning tasks while consistently and substantially outperforming baselines on the two tasks with high-dimensional observation spaces. The new function approximator, exploration strategy, and evaluation benchmarks are each of independent interest in the pursuit of reinforcement-learning methods that scale to real-world domains.

==> figures/src/blackjack.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")


booster.iauu=readEpisodes("blackjack/booster-iauu.tsv")
booster.uniform=readEpisodes("blackjack/booster-uniform.tsv")
forest.iauu=readEpisodes("blackjack/forest-iauu.tsv")
forest.uniform=readEpisodes("blackjack/forest-uniform.tsv")
batchboost.iauu=readEpisodes("blackjack/batchboost-iauu.tsv")
batchboost.uniform=readEpisodes("blackjack/batchboost-uniform.tsv")
linear.iauu=readEpisodes("blackjack/linear-iauu.tsv")
linear.uniform=readEpisodes("blackjack/linear-uniform.tsv")

experiment="blackjack-"
plotlabel="cumulative"

plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])


plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Blackjack",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsAllRuns(paste(experiment,plotlabel,"-sd-allRuns",".pdf",sep=""),"Blackjack",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],
batchboost.iauu[[plotlabel]],batchboost.uniform[[plotlabel]],
forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],
linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],
batchboost.iauu[[plotlabel.sds]],batchboost.uniform[[plotlabel.sds]],
forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],
linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Blackjack",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])



==> figures/src/convertToTSV.sh <==
#!/bin/sh
DAVEROOT=../../..

#
# 1. blackjack
# 

BLACKJACKROOT=$DAVEROOT/code/daves_agent/Blackjack/results/default
EXPERIMENT=blackjack
mkdir -p $EXPERIMENT
for model in linear forest booster batchboost; do
	for exploration in uniform iauu; do
		sed "s/[][]//g" $BLACKJACKROOT/$model-$exploration/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$model-$exploration.tsv		
	done
done

#
# 2. nchain
# 

NCHAINROOT=$DAVEROOT/code/daves_agent/results/nchain/
EXPERIMENT=nchain
mkdir -p $EXPERIMENT
for exploration in  iauu qlearning rmax; do
	sed "s/[][]//g" $NCHAINROOT/$exploration-/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$exploration.tsv
done

#
# 3. visual-grid-world
#

VGRIDWORLDROOT=$DAVEROOT/code/daves_agent/results/grid
EXPERIMENT=visual-grid-world
mkdir -p $EXPERIMENT
for model in linear forest booster; do
	for exploration in uniform iauu; do
		sed "s/[][]//g" $VGRIDWORLDROOT/$model-$exploration/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$model-$exploration.tsv
	done
done

#
# 4. visual-hill-climbing
#

VHILLCLIMBING=$DAVEROOT/code/daves_agent/results/climb
EXPERIMENT=visual-hill-climbing
mkdir -p $EXPERIMENT
for model in linear forest booster; do
	for exploration in uniform iauu; do
		sed "s/[][]//g" $VHILLCLIMBING/$model-$exploration/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$model-$exploration.tsv
	done
done


==> figures/src/convertToTSV_depth2.sh <==
#!/bin/sh
DAVEROOT=../../..

#
# 3. visual-grid-world
# 

VGRIDWORLDROOT=$DAVEROOT/code/daves_agent/results/grid_depth_2
EXPERIMENT=visual-grid-world-depth-2
mkdir -p $EXPERIMENT
for model in linear forest booster batchboost; do
	for exploration in uniform iauu; do
		sed "s/[][]//g" $VGRIDWORLDROOT/$model-$exploration/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$model-$exploration.tsv		
	done
done

#
# 4. visual-hill-climbing
#

VHILLCLIMBING=$DAVEROOT/code/daves_agent/results/climb_depth_2
EXPERIMENT=visual-hill-climbing-depth-2
mkdir -p $EXPERIMENT
for model in linear forest booster batchboost; do
	for exploration in uniform iauu; do
		sed "s/[][]//g" $VHILLCLIMBING/$model-$exploration/combined.txt |sed "s/, /	/g" > $EXPERIMENT/$model-$exploration.tsv
	done
done


==> figures/src/learningCurveUtil.R <==
library(matrixStats)

myalpha=0.1
darkeningGamma=0.7
brickRed=c(132/255, 31/255, 39/255)
forestGreen=c(165/255, 181/255, 87/255)
green=c(0,darkeningGamma,0)
deepBlue=c(53/255, 78/255, 113/255)
red=c(darkeningGamma,0,0)
blue=c(0,0,darkeningGamma)
grey=c(0,0,0)

boosterColorRGB=red
forestColorRGB=blue
batchboostColorRGB=green
linearColorRGB=grey

boosterColor=rgb(boosterColorRGB[1],boosterColorRGB[2],boosterColorRGB[3])
forestColor=rgb(forestColorRGB[1],forestColorRGB[2],forestColorRGB[3])
batchboostColor=rgb(batchboostColorRGB[1],batchboostColorRGB[2],batchboostColorRGB[3])
linearColor=rgb(linearColorRGB[1],linearColorRGB[2],linearColorRGB[3])

boosterAlpha=rgb(boosterColorRGB[1],boosterColorRGB[2],boosterColorRGB[3],myalpha)
forestAlpha=rgb(forestColorRGB[1],forestColorRGB[2],forestColorRGB[3],myalpha)
batchboostAlpha=rgb(batchboostColorRGB[1],batchboostColorRGB[2],batchboostColorRGB[3],myalpha)
linearAlpha=rgb(linearColorRGB[1],linearColorRGB[2],linearColorRGB[3],myalpha)

movingAverage <- function(x, n=1, centered=FALSE) {
    
    if (centered) {
        before <- floor  ((n-1)/2)
        after  <- ceiling((n-1)/2)
    } else {
        before <- n-1
        after  <- 0
    }

    # Track the sum and count of number of non-NA items
    s     <- rep(0, length(x))
    count <- rep(0, length(x))
    
    # Add the centered data 
    new <- x
    # Add to count list wherever there isn't a 
    count <- count + !is.na(new)
    # Now replace NA_s with 0_s and add to total
    new[is.na(new)] <- 0
    s <- s + new
    
    # Add the data from before
    i <- 1
    while (i <= before) {
        # This is the vector with offset values to add
        new   <- c(rep(NA, i), x[1:(length(x)-i)])

        count <- count + !is.na(new)
        new[is.na(new)] <- 0
        s <- s + new
        
        i <- i+1
    }

    # Add the data from after
    i <- 1
    while (i <= after) {
        # This is the vector with offset values to add
        new   <- c(x[(i+1):length(x)], rep(NA, i))
       
        count <- count + !is.na(new)
        new[is.na(new)] <- 0
        s <- s + new
        
        i <- i+1
    }
    
    # return sum divided by count
    s/count
}
cumulativePlot <- function(a){
  b=NULL
  for(i in 1:nrow(a))
  {
    b = rbind(b,cumsum(t(a[i,])))
  }
  b 
}

avgCumulativePlot <- function(a){
  b=NULL
  for(i in 1:nrow(a))
  {
		cumulativeRow = cumsum(t(a[i,]))
    b = rbind(b,cumulativeRow / 1:length(cumulativeRow) )
  }
  b 
}

avgMAPlot <- function(a){
  b=NULL
  for(i in 1:nrow(a))
  {
		a_lag=movingAverage(a[i,], 10)
    b = rbind(b,a_lag)
  }
  b 
}

readEpisodes <- function(fn){
	data=as.matrix(read.csv(fn,sep="\t",header=F))
	data.cumulative = cumulativePlot(data)
	data.avg.cumulative = avgCumulativePlot(data)
	data.ma = avgMAPlot(data)
	# data
	retval = NULL
	retval$ma = colMeans(data.ma)
	retval$ma.sds = colSds(data.ma)/sqrt(length(data.ma[,1]))*2
	retval$cumulative = colMeans(data.cumulative)
	retval$cumulative.sds = colSds(data.cumulative)/sqrt(length(data.cumulative[,1]))*2
	retval$avgCumulative = colMeans(data.avg.cumulative)
	retval$avgCumulative.sds = colSds(data.avg.cumulative)/sqrt(length(data.cumulative[,1]))*2
	retval$instantiousReward = colMeans(data)
	retval$instantiousReward.sds = colSds(data)/sqrt(length(data.cumulative[,1]))*2
	retval
}

plotCurves <- function(fn,main,booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform){
	ymin=min(booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)
	ymax=max(booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)


	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=4,width=4.1,type="pdf",file=fn)
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(booster.iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="episode",main=main)
	lty=1
	lines(booster.iauu,lty=lty,col=boosterColor)
	lty=lty+1
	lines(booster.uniform,lty=lty,col=boosterColor)
	lty=1
	lines(forest.iauu,lty=lty,col=forestColor)
	lty=lty+1
	lines(forest.uniform,lty=lty,col=forestColor)
	lty=1
	lines(linear.iauu,lty=lty)
	lty=lty+1
	lines(linear.uniform,lty=lty)
	grid()
	dev.off()
}

plotCurvesWithSds <- function(fn,main,booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform,
															booster.iauu.sds,booster.uniform.sds,forest.iauu.sds,forest.uniform.sds,linear.iauu.sds,linear.uniform.sds){
	# ymin=min(booster.iauu-booster.iauu.sds,booster.uniform-booster.uniform.sds,forest.iauu-forest.iauu.sds,forest.uniform-forest.uniform.sds,linear.iauu-linear.iauu.sds,linear.uniform-linear.uniform.sds)
	# ymax=max(booster.iauu+booster.iauu.sds,booster.uniform+booster.uniform.sds,forest.iauu+forest.iauu.sds,forest.uniform+forest.uniform.sds,linear.iauu+linear.iauu.sds,linear.uniform+linear.uniform.sds)
	# ymax=min(ymax,0)
	ymin=min(booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)
	ymax=max(booster.iauu,booster.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)
	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=3,width=5,type="pdf",file=fn)
	par(mar=c(3,4.1,1,2.1))
	# quartz(family=fontfamily,height=3.5,width=5.1,type="pdf",file=fn)
	# par(mar=c(3.6,4.1,1,2.1))
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(booster.iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="")
	grid()
	xax=1:length(booster.iauu.sds)
	lbub=c(booster.iauu-booster.iauu.sds,rev(booster.iauu+booster.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	# lbub=c(booster.uniform-booster.uniform.sds,rev(booster.uniform+booster.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	lbub=c(forest.iauu-forest.iauu.sds,rev(forest.iauu+forest.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=forestAlpha,border = NA)
	# lbub=c(forest.uniform-forest.uniform.sds,rev(forest.uniform+forest.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=forestAlpha,border = NA)
	lbub=c(linear.iauu-linear.iauu.sds,rev(linear.iauu+linear.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)
	# lbub=c(linear.uniform-linear.uniform.sds,rev(linear.uniform+linear.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)


	lty=1
	lines(booster.iauu,lty=lty,col=boosterColor)
	lty=lty+1
	lines(booster.uniform,lty=lty,col=boosterColor)
	lty=1
	lines(forest.iauu,lty=lty,col=forestColor)
	lty=lty+1
	lines(forest.uniform,lty=lty,col=forestColor)
	lty=1
	lines(linear.iauu,lty=lty)
	lty=lty+1
	lines(linear.uniform,lty=lty)
	dev.off()
}

plotCurvesWithSdsDeforested <- function(fn,main,booster.iauu,booster.uniform,linear.iauu,linear.uniform,
															booster.iauu.sds,booster.uniform.sds,linear.iauu.sds,linear.uniform.sds){
	# ymin=min(booster.iauu-booster.iauu.sds,booster.uniform-booster.uniform.sds,forest.iauu-forest.iauu.sds,forest.uniform-forest.uniform.sds,linear.iauu-linear.iauu.sds,linear.uniform-linear.uniform.sds)
	# ymax=max(booster.iauu+booster.iauu.sds,booster.uniform+booster.uniform.sds,forest.iauu+forest.iauu.sds,forest.uniform+forest.uniform.sds,linear.iauu+linear.iauu.sds,linear.uniform+linear.uniform.sds)
	# ymax=min(ymax,0)
	ymin=min(booster.iauu,booster.uniform,linear.iauu,linear.uniform)
	ymax=max(booster.iauu,booster.uniform,linear.iauu,linear.uniform)
	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=3,width=5,type="pdf",file=fn)
	par(mar=c(3,4.1,1,2.1))
	# quartz(family=fontfamily,height=3.5,width=5.1,type="pdf",file=fn)
	# par(mar=c(3.6,4.1,1,2.1))
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(booster.iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="")
	grid()
	xax=1:length(booster.iauu.sds)
	lbub=c(booster.iauu-booster.iauu.sds,rev(booster.iauu+booster.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	# lbub=c(booster.uniform-booster.uniform.sds,rev(booster.uniform+booster.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	lbub=c(linear.iauu-linear.iauu.sds,rev(linear.iauu+linear.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)
	# lbub=c(linear.uniform-linear.uniform.sds,rev(linear.uniform+linear.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)


	lty=1
	lines(booster.iauu,lty=lty,col=boosterColor)
	lty=lty+1
	lines(booster.uniform,lty=lty,col=boosterColor)
	lty=1
	lines(linear.iauu,lty=lty)
	lty=lty+1
	lines(linear.uniform,lty=lty)
	dev.off()
}



plotCurvesWithSdsAllRuns <- function(fn,main,booster.iauu,booster.uniform,batchboost.iauu,batchboost.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform,
															booster.iauu.sds,booster.uniform.sds,batchboost.iauu.sds,batchboost.uniform.sds,forest.iauu.sds,forest.uniform.sds,linear.iauu.sds,linear.uniform.sds){
	# ymin=min(booster.iauu-booster.iauu.sds,booster.uniform-booster.uniform.sds,forest.iauu-forest.iauu.sds,forest.uniform-forest.uniform.sds,linear.iauu-linear.iauu.sds,linear.uniform-linear.uniform.sds)
	# ymax=max(booster.iauu+booster.iauu.sds,booster.uniform+booster.uniform.sds,forest.iauu+forest.iauu.sds,forest.uniform+forest.uniform.sds,linear.iauu+linear.iauu.sds,linear.uniform+linear.uniform.sds)
	# ymax=min(ymax,0)
	ymin=min(booster.iauu,booster.uniform,batchboost.iauu,batchboost.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)
	ymax=max(booster.iauu,booster.uniform,batchboost.iauu,batchboost.uniform,forest.iauu,forest.uniform,linear.iauu,linear.uniform)
	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=3,width=5,type="pdf",file=fn)
	par(mar=c(3,4.1,1,2.1))
	# quartz(family=fontfamily,height=3.5,width=5.1,type="pdf",file=fn)
	# par(mar=c(3.6,4.1,1,2.1))
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(booster.iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="")
	grid()
	xax=1:length(booster.iauu.sds)
	lbub=c(booster.iauu-booster.iauu.sds,rev(booster.iauu+booster.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	# lbub=c(booster.uniform-booster.uniform.sds,rev(booster.uniform+booster.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=boosterAlpha,border = NA)
	lbub=c(forest.iauu-forest.iauu.sds,rev(forest.iauu+forest.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=forestAlpha,border = NA)
	lbub=c(batchboost.iauu-batchboost.iauu.sds,rev(batchboost.iauu+batchboost.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=batchboostAlpha,border = NA)
	# lbub=c(forest.uniform-forest.uniform.sds,rev(forest.uniform+forest.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=forestAlpha,border = NA)
	lbub=c(linear.iauu-linear.iauu.sds,rev(linear.iauu+linear.iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)
	# lbub=c(linear.uniform-linear.uniform.sds,rev(linear.uniform+linear.uniform.sds))
	# polygon(c(xax,rev(xax)),lbub,col=linearAlpha,border = NA)


	lty=1
	lines(booster.iauu,lty=lty,col=boosterColor)
	lty=lty+1
	lines(booster.uniform,lty=lty,col=boosterColor)
	lty=1
	lines(forest.iauu,lty=lty,col=forestColor)
	lty=lty+1
	lines(forest.uniform,lty=lty,col=forestColor)
	lty=1
	lines(batchboost.iauu,lty=lty,col=batchboostColor)
	lty=lty+1
	lines(batchboost.uniform,lty=lty,col=batchboostColor)
	lty=1
	lines(linear.iauu,lty=lty)
	lty=lty+1
	lines(linear.uniform,lty=lty)
	dev.off()
}


==> figures/src/nchain.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")

plotCurves <- function(fn,main,iauu,rmax,qlearning){
	ymin=min(iauu,rmax,qlearning)
	ymax=max(iauu,rmax,qlearning)

	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=4,width=4.1,type="pdf",file=fn)
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="episode",main=main)
	lty=1
	lines(iauu,lty=lty)
	lty=lty+1
	lines(rmax,lty=lty)
	lty=lty+1
	lines(qlearning,lty=lty)
	dev.off()
}

plotCurvesWithSds <- function(fn,main,iauu,rmax,qlearning,
															iauu.sds,rmax.sds,qlearning.sds){
	ymin=min(iauu-iauu.sds,rmax-rmax.sds,qlearning-qlearning.sds)
	ymax=max(iauu+iauu.sds,rmax+rmax.sds,qlearning+qlearning.sds)
	alpha=0.10
	fontfamily="Optima"
	# fontfamily="Century Gothic"
	# tag="bm25t"
	quartz(family=fontfamily,height=3,width=5,type="pdf",file=fn)
	par(mar=c(3,4.1,1,2.1))
	# quartz(family=fontfamily,height=3.5,width=5.1,type="pdf",file=fn)
	# par(mar=c(3.6,4.1,1,2.1))
	par(las=1)
	par(bty="l")  
	par(family=fontfamily)

	plot(iauu,ylim=c(ymin,ymax),type="n",ylab="",xlab="",main="")
	xax=1:length(iauu.sds)
	lbub=c(iauu-iauu.sds,rev(iauu+iauu.sds))
	polygon(c(xax,rev(xax)),lbub,col=rgb(0,0,0,alpha),border = NA)
	lbub=c(rmax-rmax.sds,rev(rmax+rmax.sds))
	polygon(c(xax,rev(xax)),lbub,col=rgb(0,0,0,alpha),border = NA)
	lbub=c(qlearning-qlearning.sds,rev(qlearning+qlearning.sds))
	polygon(c(xax,rev(xax)),lbub,col=rgb(0,0,0,alpha),border = NA)
	
	

	lty=1
	lines(iauu,lty=lty)
	lty=lty+1
	lines(rmax,lty=lty)
	lty=lty+1
	lines(qlearning,lty=lty)
	dev.off()
}



iauu=readEpisodes("nchain/iauu.tsv")
rmax=readEpisodes("nchain/rmax.tsv")
qlearning=readEpisodes("nchain/qlearning.tsv")

experiment="nchain-"
plotlabel="cumulative"

plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",iauu[[plotlabel]],rmax[[plotlabel]],qlearning[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",iauu[[plotlabel]],rmax[[plotlabel]],qlearning[[plotlabel]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"n-Chain",iauu[[plotlabel]],rmax[[plotlabel]],qlearning[[plotlabel]],iauu[[plotlabel.sds]],rmax[[plotlabel.sds]],qlearning[[plotlabel.sds]])



==> figures/src/policyElevationPlots.R <==
#!/usr/bin/env Rscript
library(matrixStats)

myalpha=0.1
lineColorRGB=c(1,0,0)
lineAlpha=rgb(lineColorRGB[1],lineColorRGB[2],lineColorRGB[3],myalpha)
baseColorRGB=c(0,0,0)
baseAlpha=rgb(baseColorRGB[1],baseColorRGB[2],baseColorRGB[3],myalpha)

addCurvesWithSds <- function(mean,sds,base){
	localAlpha = lineAlpha
	localColorRGB = lineColorRGB
	if (base==1){
		localColorRGB=baseColorRGB
		localAlpha=baseAlpha
	}
  xax=1:length(sds)
  lbub=c(mean-sds,rev(mean+sds))
  polygon(c(xax,rev(xax)),lbub,col=localAlpha,border = NA)
  lty=1
  lines(mean,lty=lty,col=rgb(localColorRGB[1],localColorRGB[2],localColorRGB[3]))
}

plotCurvesWithSds <- function(title,mean,sds){
  ymin=min(mean-sds)
  ymax=max(mean+sds)
  # #fontfamily="Optima"
  # #quartz(family=fontfamily,height=3,width=5,type="pdf",file=fn)
  # par(mar=c(3,4.1,1,2.1))
  # par(las=1)
  # par(bty="l")
  # #par(family=fontfamily)
  
  plot(mean,ylim=c(-2,7),type="n",ylab="",xlab="",main=title)
  grid()
	addCurvesWithSds(mean,sds,0)
}

plotCurve <- function(elevation, idStart, idEnd, add){
  trajectories = NULL 
  cumulativeTrajectories = NULL
  minLength=1000
  for(id in (idStart):idEnd){
    trajectory = elevation[(elevation[,1]==id),3]-elevation[(elevation[,1]==id),3][1]
    cumulativeTrajectory = cumsum(elevation[(elevation[,1]==id),3]-elevation[(elevation[,1]==id),3][1])
    if (length(trajectory)<minLength){
      minLength = length(trajectory)
    }
    trajectories = rbind(trajectories,trajectory)
    cumulativeTrajectories = rbind(cumulativeTrajectories,cumulativeTrajectory / 1:length(cumulativeTrajectory) )
  }
  means=(colMeans(trajectories))
  sds = colSds(trajectories)/sqrt(length(trajectories[,1]))*2
  #plot(colMeans(trajectories))
  #means=(colMeans(cumulativeTrajectories))
  #sds = colSds(cumulativeTrajectories)/sqrt(length(cumulativeTrajectories[,1]))*2
  title=paste(idStart,"-",idEnd)
	if (add==0){
	  plotCurvesWithSds(title,means[seq(minLength)],sds[seq(minLength)])		
	}else{
		addCurvesWithSds(means[seq(minLength)],sds[seq(minLength)],1)		
	}
}

elevation=read.table("visual-hill-climbing-depth-2-trajectories/policy-from-dave.tsv")
elevation_alt=read.table("visual-hill-climbing-depth-2-trajectories/policy-from-dave-forest-iauu.tsv")
fontfamily="Optima"
quartz(family=fontfamily,height=2,width=10,type="pdf",file="elevationTrajectories.pdf")
par(mfcol=c(1,4))
par(mar=c(3,4.1,1,2.1))
par(las=1)
par(bty="l")  
par(family=fontfamily)
idStart=1
plotCurve(elevation,idStart,idStart+24,0)
# plotCurve(elevation_alt,idStart,idStart+24,1)
idStart=idStart+25
plotCurve(elevation,idStart,idStart+24,0)
# plotCurve(elevation_alt,idStart,idStart+24,1)
idStart=idStart+25
plotCurve(elevation,idStart,idStart+24,0)
# plotCurve(elevation_alt,idStart,idStart+24,1)
idStart=idStart+25
plotCurve(elevation,idStart,idStart+24,0)
# plotCurve(elevation_alt,idStart,idStart+24,1)
idStart=idStart+25
dev.off()

==> figures/src/visual-grid-world-depth-2.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")


booster.iauu=readEpisodes("visual-grid-world-depth-2/booster-iauu.tsv")
booster.uniform=readEpisodes("visual-grid-world-depth-2/booster-uniform.tsv")
batchboost.iauu=readEpisodes("visual-grid-world-depth-2/batchboost-iauu.tsv")
batchboost.uniform=readEpisodes("visual-grid-world-depth-2/batchboost-uniform.tsv")
forest.iauu=readEpisodes("visual-grid-world-depth-2/forest-iauu.tsv")
forest.uniform=readEpisodes("visual-grid-world-depth-2/forest-uniform.tsv")
linear.iauu=readEpisodes("visual-grid-world-depth-2/linear-iauu.tsv")
linear.uniform=readEpisodes("visual-grid-world-depth-2/linear-uniform.tsv")

experiment="visual-grid-world-depth-2-"
plotlabel="instantiousReward"
plotlabel.sds="instantiousReward.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="cumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd-batchboost",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],batchboost.iauu[[plotlabel]],batchboost.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],batchboost.iauu[[plotlabel.sds]],batchboost.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsAllRuns(paste(experiment,plotlabel,"-sd-allRuns",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],
batchboost.iauu[[plotlabel]],batchboost.uniform[[plotlabel]],
forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],
linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],
batchboost.iauu[[plotlabel.sds]],batchboost.uniform[[plotlabel.sds]],
forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],
linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])


plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])



==> figures/src/visual-grid-world.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")


booster.iauu=readEpisodes("visual-grid-world/booster-iauu.tsv")
booster.uniform=readEpisodes("visual-grid-world/booster-uniform.tsv")
forest.iauu=readEpisodes("visual-grid-world/forest-iauu.tsv")
forest.uniform=readEpisodes("visual-grid-world/forest-uniform.tsv")
linear.iauu=readEpisodes("visual-grid-world/linear-iauu.tsv")
linear.uniform=readEpisodes("visual-grid-world/linear-uniform.tsv")

experiment="visual-grid-world-"
plotlabel="instantiousReward"
plotlabel.sds="instantiousReward.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])


plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="cumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])



==> figures/src/visual-hill-climbing-depth-2.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")


booster.iauu=readEpisodes("visual-hill-climbing-depth-2/booster-iauu.tsv")
booster.uniform=readEpisodes("visual-hill-climbing-depth-2/booster-uniform.tsv")
batchboost.iauu=readEpisodes("visual-hill-climbing-depth-2/batchboost-iauu.tsv")
batchboost.uniform=readEpisodes("visual-hill-climbing-depth-2/batchboost-uniform.tsv")
forest.iauu=readEpisodes("visual-hill-climbing-depth-2/forest-iauu.tsv")
forest.uniform=readEpisodes("visual-hill-climbing-depth-2/forest-uniform.tsv")
linear.iauu=readEpisodes("visual-hill-climbing-depth-2/linear-iauu.tsv")
linear.uniform=readEpisodes("visual-hill-climbing-depth-2/linear-uniform.tsv")

experiment="visual-hill-climbing-depth-2-"

plotlabel="instantiousReward"
plotlabel.sds="instantiousReward.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])


plotlabel="cumulative"

plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd-batchboost",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],batchboost.iauu[[plotlabel]],batchboost.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],batchboost.iauu[[plotlabel.sds]],batchboost.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsAllRuns(paste(experiment,plotlabel,"-sd-allRuns",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],
batchboost.iauu[[plotlabel]],batchboost.uniform[[plotlabel]],
forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],
linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],
batchboost.iauu[[plotlabel.sds]],batchboost.uniform[[plotlabel.sds]],
forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],
linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])



==> figures/src/visual-hill-climbing.R <==
#!/usr/bin/env Rscript

source("learningCurveUtil.R")


booster.iauu=readEpisodes("visual-hill-climbing/booster-iauu.tsv")
booster.uniform=readEpisodes("visual-hill-climbing/booster-uniform.tsv")
forest.iauu=readEpisodes("visual-hill-climbing/forest-iauu.tsv")
forest.uniform=readEpisodes("visual-hill-climbing/forest-uniform.tsv")
linear.iauu=readEpisodes("visual-hill-climbing/linear-iauu.tsv")
linear.uniform=readEpisodes("visual-hill-climbing/linear-uniform.tsv")

experiment="visual-hill-climbing-"

plotlabel="instantiousReward"
plotlabel.sds="instantiousReward.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="ma"
plotlabel.sds="ma.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Grid World",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel="cumulative"

plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel="avgCumulative"
plotCurves(paste(experiment,plotlabel,".pdf",sep=""),"average cumulative reward",booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSds(paste(experiment,plotlabel,"-sd",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],forest.iauu[[plotlabel]],forest.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],forest.iauu[[plotlabel.sds]],forest.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])

plotlabel.sds="avgCumulative.sds"
plotCurvesWithSdsDeforested(paste(experiment,plotlabel,"-sd-deforested",".pdf",sep=""),"Visual Hill Climbing",
booster.iauu[[plotlabel]],booster.uniform[[plotlabel]],linear.iauu[[plotlabel]],linear.uniform[[plotlabel]],
booster.iauu[[plotlabel.sds]],booster.uniform[[plotlabel.sds]],linear.iauu[[plotlabel.sds]],linear.uniform[[plotlabel.sds]])


